A Parameter-Free Adaptive Reflected Gradient Method for Monotone Variational Inequalities

We analyze a one-evaluation-per-iteration method for $\mathrm{VI}(C,B)$ with monotone $L$-Lipschitz $B$: $x_{k+1}=P_C(x_k-\lambda B(u_k))$, $u_k=x_k+\theta_k(x_k-x_{k-1})+\beta_k(x_k-u_{k-1})$, $\theta_k+\beta_k=1$. For constant step and summable filter ($\sum_k\beta_k<\infty$) we prove weak convergence via a Lyapunov function with exact rational dissipation budgets, including Malitsky's reflected gradient method. It is robust to summable operator errors; if $C$ is bounded, the constant-step range reaches $\lambda<(\sqrt2-1)/L$. For unbounded $C$ this reduces to an a priori boundedness statement, certified to $\lambda L=0.387$ by dissipation trading; for affine $B$ on polyhedral $C$, $\dist(x_n,S)\to0$ with $\sum_n\dist^2(x_n,S)<\infty$, strong convergence for bounded $C$, and $R$-linear rates after face identification. The main result is a safeguarded adaptive step-size rule needing no $L$ and no extra evaluations, proved weakly convergent unconditionally: a data-driven Lyapunov weight removes $L$ from the dissipation budgets. For affine $B$ with $C=\mathcal H$, sharpness of $\lambda L=1/\sqrt3$ via a rotation lower bound; the same constant is sharp for unconstrained nonlinear $B$, with convergence for square-summable operator values. Unconditional convergence below $1/(\sqrt3\,L)$ reduces to a marginal-pole absolute-stability statement; the projected case remains open. Under strong monotonicity we prove $R$-linear convergence with explicit contraction, and certify $\Omega(L)$ speedups over constant steps. Numerics confirm the gains.

==> fig_steps_regeneration.py <==
"""fig_steps_regeneration.py -- regenerate fig_steps.pdf for
"A Parameter-Free Adaptive Reflected Gradient Method for Monotone Variational Inequalities".

Faithful to the paper's protocol (Section 9.1). Validated against Table 4:
P1  ours k=1/6: 9554 (exact), ours k=0.3: 1316 (exact), ours const: 30400 (exact),
    aGRAAL: 135 (paper 153; within the stated ~20% implementation dependence)
P2  ours k=1/6: 245060 (exact), ours k=0.3: 74940 (exact),
    aGRAAL: 46954 (paper 48698; ~4%)
Usage:  python fig_steps_regeneration.py   ->  fig_steps.pdf, fig_steps_preview.png

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

J = np.array([[0., -1.], [1., 0.]])
def mu(r): return 1.5*(1.0 + np.tanh(4.0*(r - 1.0)))
def B1(x): return J@x + mu(np.linalg.norm(x))*x
def make_B2():
    th = 1.0 + 49.0*(np.arange(50)/49.0)**2
    D = np.zeros((100, 100))
    for j in range(50): D[2*j:2*j+2, 2*j:2*j+2] = th[j]*J
    return lambda x: D@x + mu(np.linalg.norm(x))*x

def run_ours(B, x0, kappa, const=None, cap=300000):
    beta  = lambda k: 0.25/(k+1)**2
    omega = lambda k: 10.0/(k+1)**2
    xm = x0.copy(); x = x0.copy(); u_prev = x0.copy(); g_prev = B(x0)
    lam_prev = 1.0; floor = 1e-3
    res0 = np.linalg.norm(B(x0)); lams = []; it = 0
    for k in range(cap):
        if np.linalg.norm(B(x))/res0 <= 1e-6: break
        u = x + (1.0-beta(k))*(x-xm) + beta(k)*(x-u_prev)
        g = B(u); it += 1
        if const is not None: lam = const
        else:
            lam = min(1.0, lam_prev*(1.0+omega(k)))
            den = np.linalg.norm(u-u_prev)
            ell = np.linalg.norm(g-g_prev)/den if den > 0 else 0.0
            if ell > 0: lam = min(lam, kappa/ell)
            lam = max(lam, floor)
        xn = x - lam*g
        lams.append(lam)
        xm, x, u_prev, g_prev = x, xn, u, g
        if const is None: lam_prev = lam
    return it, np.array(lams)

def run_agraal(B, x0, cap=300000):
    # Malitsky's aGRAAL: phi=1.5, gamma=1/phi+1/phi^2, alpha_0=alpha_1=1, cap 1e10
    phi = 1.5; gamma = 1/phi + 1/phi**2; abar = 1e10
    z = x0.copy(); zb_prev = x0.copy()
    a_im2, a_im1 = 1.0, 1.0
    res0 = np.linalg.norm(B(x0)); it = 0; alphas = []
    for k in range(cap):
        if np.linalg.norm(B(z))/res0 <= 1e-6: break
        zb = ((phi-1)/phi)*z + (1.0/phi)*zb_prev
        Fz = B(z); it += 1
        zn = zb - a_im1*Fz
        if k+1 >= 2:
            dF = np.linalg.norm(B(zn)-Fz); dz = np.linalg.norm(zn-z)
            a_new = min(gamma*a_im1, (phi**2*dz**2)/(4*a_im2*dF**2) if dF > 0 else abar, abar)
        else: a_new = a_im1
        alphas.append(a_im1)
        zb_prev, z = zb, zn
        a_im2, a_im1 = a_im1, a_new
    return it, np.array(alphas)

if __name__ == "__main__":
    x0_1 = np.array([2.5, 2.5]); L1 = 7.97
    x0_2 = np.tile([3.0, 1.5], 50); L2 = 53.28
    C16, C03, CAG, CC = "#c44e52", "#b8a032", "black", "gray"
    LBL = [r"ours, $\varkappa=\frac{1}{6}$", r"ours, $\varkappa=0.3$", "aGRAAL", "ours, const"]

    it16a, lam16a = run_ours(B1, x0_1, 1/6)
    it03a, lam03a = run_ours(B1, x0_1, 0.3)
    itaga, alaga  = run_agraal(B1, x0_1)
    run_ours(B1, x0_1, None, const=0.99/(5*L1))
    B2 = make_B2()
    it16, lam16 = run_ours(B2, x0_2, 1/6)
    it03, lam03 = run_ours(B2, x0_2, 0.3)
    itag, alag  = run_agraal(B2, x0_2)
    const1, const2 = 0.99/(5*L1), 0.99/(5*L2)
    print("P1:", it16a, it03a, itaga, "| P2:", it16, it03, itag)

    def panel(ax, l16, l03, lag, t16, t03, tag, const, xmax, ymax, nx, title, lloc):
        x16 = np.arange(1, len(l16)+1); x03 = np.arange(1, len(l03)+1); xag = np.arange(1, len(lag)+1)
        ax.axhline(const, ls="--", color=CC, lw=1.4, label=LBL[3], zorder=1)
        ax.plot(x16, l16, color=C16, lw=1.0, label=LBL[0], zorder=3)
        ax.plot(x03, l03, color=C03, lw=1.2, label=LBL[1], zorder=3)
        ax.plot(xag, lag, color=CAG, lw=0.5, alpha=0.45, label=LBL[2], zorder=4)
        for it, c in [(t16, C16), (t03, C03), (tag, CAG)]:
            ax.axvline(it, color=c, lw=1.0, alpha=0.55, zorder=2)
        ax.set_xlim(0, xmax); ax.set_ylim(-ymax*0.03, ymax)
        ax.set_xlabel("iteration $k$"); ax.set_ylabel("step size"); ax.set_title(title, fontsize=11)
        ax.grid(alpha=0.3); ax.legend(loc=lloc, fontsize=8, framealpha=0.95)
        axin = inset_axes(ax, width="46%", height="46%", loc="upper right", borderpad=1.1)
        axin.axhline(const, ls="--", color=CC, lw=1.0)
        axin.plot(x16[x16<=nx], l16[x16<=nx], color=C16, lw=1.0)
        axin.plot(x03[x03<=nx], l03[x03<=nx], color=C03, lw=1.2)
        axin.plot(xag[xag<=nx], lag[xag<=nx], color=CAG, lw=0.9)
        axin.set_xlim(0, nx); axin.set_ylim(0, 1.05)
        axin.set_title(f"first {nx} iterations", fontsize=7.5, pad=2)
        axin.tick_params(labelsize=6.5)

    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10.5, 4.0))
    panel(ax1, lam16a, lam03a, alaga, it16a, it03a, itaga, const1, 10000, 0.14, 300,
          "(a) problem P1", "upper left")
    ax1.text(0.035, 0.375, "the initial safeguard cut $1\\to0.046$\nand the sawtooth growth\nare visible in the inset",
             transform=ax1.transAxes, fontsize=7.5, color="dimgray")
    panel(ax2, lam16, lam03, alag, it16, it03, itag, const2, 250000, 0.0135, 1500,
          "(b) problem P2", "lower right")
    fig.subplots_adjust(left=0.06, right=0.995, top=0.93, bottom=0.12, wspace=0.18)
    fig.savefig("fig_steps.pdf", bbox_inches="tight")
    fig.savefig("fig_steps_preview.png", dpi=150, bbox_inches="tight")
    print("wrote fig_steps.pdf")

